Boundary Estimation from Point Clouds: Algorithms, Guarantees and Applications

We investigate identifying the boundary of a domain from sample points in the domain. We introduce new estimators for the normal vector to the boundary, distance of a point to the boundary, and a test for whether a point lies within a boundary strip. The estimators can be efficiently computed and are more accurate than the ones present in the literature. We provide rigorous error estimates for the estimators. Furthermore we use the detected boundary points to solve boundary-value problems for PDE on point clouds. We prove error estimates for the Laplace and eikonal equations on point clouds. Finally we provide a range of numerical experiments illustrating the performance of our boundary estimators, applications to PDE on point clouds, and tests on image data sets.

==> Code/BoundaryTest/Python/MNIST_experiments.py <==
#Boundary point detection: Real data
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys

dataset = 'MNIST'
k = 10

X = gl.load_dataset(dataset)
labels = gl.load_labels(dataset)

#Plotting
numw = 16
numh = 10

f_bdy, axarr_bdy = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_rand, axarr_rand = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_eigen_median, axarr_eigen = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_eikonal_median, axarr_eikonal = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_bdy.suptitle('Boundary images')
f_rand.suptitle('Random images')
f_eigen_median.suptitle('Eigen Median images')
f_eikonal_median.suptitle('Eikonal Median images')

for label in range(10):
    print("Digit %d..."%label)

    #Subset labels
    X_sub = X[labels==label,:]
    num = X_sub.shape[0]

    #KNN search
    I,J,D = gl.knnsearch_annoy(X_sub,20*k)

    #Detect boundary points
    S = gl.boundary_statistic(X_sub,20*k,knn=True,I=I,J=J,D=D)
    ind_boundary = np.argsort(S)
    ind_rand = np.random.choice(X_sub.shape[0],numw)

    #Solve PDE on graph for ranking
    num_bdy = int(0.1*num)
    W = gl.weight_matrix(I,J,D,k)
    L = gl.graph_laplacian(W,norm="normalized")
    u,vals = gl.dirichlet_eigenvectors(L,ind_boundary[:num_bdy],1)

    WD = gl.dist_matrix(I,J,D,k)
    WD = gl.sparse_max(WD,WD.transpose())
    v = gl.cDijkstra(WD,ind_boundary[:num_bdy],np.zeros((num_bdy,)))
    ind_eigen = np.argsort(-np.absolute(u))
    ind_eikonal = np.argsort(-v)

    #Visualization
    for j in range(numw):
        img = X_sub[ind_boundary[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_bdy[label,j].imshow(img,cmap='gray')
        axarr_bdy[label,j].axis('off')
        axarr_bdy[label,j].set_aspect('equal')

        img = X_sub[ind_rand[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_rand[label,j].imshow(img,cmap='gray')
        axarr_rand[label,j].axis('off')
        axarr_rand[label,j].set_aspect('equal')

        img = X_sub[ind_eigen[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_eigen[label,j].imshow(img,cmap='gray')
        axarr_eigen[label,j].axis('off')
        axarr_eigen[label,j].set_aspect('equal')

        img = X_sub[ind_eikonal[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_eikonal[label,j].imshow(img,cmap='gray')
        axarr_eikonal[label,j].axis('off')
        axarr_eikonal[label,j].set_aspect('equal')


f_bdy.savefig(dataset+'_boundary.png')
f_rand.savefig(dataset+'_random.png')
f_eigen_median.savefig(dataset+'_eigen_median.png')
f_eikonal_median.savefig(dataset+'_eikonal_median.png')
plt.show()




==> Code/BoundaryTest/Python/dirichlet_eigenfunctions.py <==
#Boundary point detection: Computing Dirichlet eigenfunctions
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import scipy.special as special
import sys

#Random points on the ball
n = 5000
eps = (1/4)*(np.log(n)/n)**(1/6)
X = gl.rand_ball(n,2)

#Find boundary points
r = 3*eps
S = gl.boundary_statistic(X,r)
bdy_pts = np.arange(n)[S < 3*eps/2]  #Indices of boundary points
num_bdy = len(bdy_pts)

#Weight matrix and graph Laplacian
W = gl.eps_weight_matrix(X,eps)
L = gl.graph_laplacian(W)

#Compute eigenvector (change the 1 to k to compute k eigenvectors)
u,vals = gl.dirichlet_eigenvectors(L,bdy_pts,1)
u = np.sqrt(n)*u/np.linalg.norm(u)
if np.min(u) < 0:
    u = -u

#Compute exact solution of eigenvector problem
x = X[:,0]
y = X[:,1]
eig = special.jn_zeros(0,1)
u_true = special.jv(0,eig*np.sqrt(x**2+y**2))
u_true = np.sqrt(n)*u_true/np.linalg.norm(u_true)

#Compute error
err = np.max(np.absolute(u-u_true))/np.max(u_true)
print('Relative error with true solution = %f'%err)

#Visualize
plt.scatter(X[:,0],X[:,1], c=u, s=2)
plt.scatter(X[bdy_pts,0],X[bdy_pts,1], c='red',s=2)
plt.axis('equal')
plt.axis('off')
plt.show()

#Mayavi plotting (nice visualizations if you can successfully install mayavi)
#import mayavi.mlab as mlab
#Tri = gl.improved_mesh(X)
#mlab.figure(bgcolor=(1,1,1),size=(800,800))
#mlab.triangular_mesh(x,y,u,Tri)
#mlab.triangular_mesh(x,y,u_true,Tri)



==> Code/BoundaryTest/Python/eikonal.py <==
#Boundary point detection and eikonal solver for data depth
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import sys

#data
n = 5000
X = gl.rand(n,2)  #Box
#X = gl.rand_ball(n,2) #Ball

#Find boundary points
r = 0.1  #Radius for boundary statistic
eps = 0.02 #Size of boundary tube to detect
S = gl.boundary_statistic(X,r)
bdy_pts = np.arange(n)[S < 3*eps/2]  #Indices of boundary points

#Data depth with eikonal equation on knn graph
W = gl.knn_dist_matrix(X,20)
u = gl.cDijkstra(W,bdy_pts,S[bdy_pts])

#Visualize
plt.scatter(X[:,0],X[:,1], c=u,s=2)
plt.scatter(X[bdy_pts,0],X[bdy_pts,1], c='red',s=2)
plt.axis('equal')
plt.axis('off')
plt.show()

#If you can successfully install mayavi, 3D visualization code is below
#import mayavi.mlab as mlab
#Y,Tri,v = gl.box_mesh(X,u=u)
#Tri = gl.mesh(X)
#mlab.figure(bgcolor=(1,1,1),size=(800,800))
#mlab.triangular_mesh(X[:,0],X[:,1],u,Tri)





==> Code/BoundaryTest/Python/robin_problem.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys, time

#data
n = 5000  #Need at least 20000 points to start to see good approximation ability
eps = (1/4)*(np.log(n)/n)**(1/6)
X = gl.rand_ball(n,2)

#Compute exact solution of PDE and Hessian
x = X[:,0]
y = X[:,1]
A = 2
u_true = np.sin(A*x**2) - np.cos(A*y**2)
ux = 2*A*x*np.cos(A*x**2)
uy = 2*A*y*np.sin(A*y**2)
uxx = 2*A*np.cos(A*x**2) - 4*(A**2)*(x**2)*np.sin(A*x**2)
uyy = 2*A*np.sin(A*y**2) + 4*(A**2)*(y**2)*np.cos(A*y**2)

#Set boundary data
gamma = 0.5
f = - (uxx + uyy)/np.pi
unu = -(x*ux + y*uy)/np.sqrt(x**2 + y**2)
g = gamma*u_true - (1-gamma)*unu

#Find boundary points
r = 3*eps
S,nu = gl.boundary_statistic(X,r,ReturnNormals=True)
bdy_pts = np.arange(n)[S < 3*eps/2]  #Indices of boundary points
num_bdy = len(bdy_pts)

#Weight matrix and graph Laplacian matrix (properly normalized)
W = gl.eps_weight_matrix(X,eps)
r = np.arange(1e5)/1e5
sigma = np.pi*np.sum((r**3)*np.exp(-4*r**2))/1e5
L = 2*gl.graph_laplacian(W)/(sigma*n*eps**4)

#Solve Robin problem 
R = gl.robin_bc_matrix(X,nu,eps,gamma)
u = gl.gmres_bc_solve(L,f,R,g,bdy_pts)

#Compute error
err = np.max(np.absolute(u-u_true))
print('Absolute error with true solution = %f'%err)

#Visualize
if n <= 10000:
    plt.scatter(X[:,0],X[:,1], c=u,s=2)
    plt.scatter(X[bdy_pts,0],X[bdy_pts,1], c='red',s=2)
    plt.axis('equal')
    plt.axis('off')
    plt.show()

#Mayavi plotting (nice visualizations if you can successfully install mayavi)
#import mayavi.mlab as mlab
#Tri = gl.improved_mesh(X)
#mlab.figure(bgcolor=(1,1,1),size=(800,800))
#mlab.triangular_mesh(X[:,0],X[:,1],u,Tri)
#mlab.triangular_mesh(X[:,0],X[:,1],u_true,Tri)
#mlab.savefig('robin_graph_1e5.png')





==> Code/BoundaryTest/Python/robin_sim.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys, time
from joblib import Parallel, delayed

def one_trial(T):
    for i in range(10,18):
        #data
        n = 2**i
        eps = (1/4)*(np.log(n)/n)**(1/6)
        X = gl.rand_ball(n,2)

        #Compute exact solution of PDE
        x = X[:,0]
        y = X[:,1]
        A = 2
        u_true = np.sin(A*x**2) - np.cos(A*y**2)
        ux = 2*A*x*np.cos(A*x**2)
        uy = 2*A*y*np.sin(A*y**2)
        uxx = 2*A*np.cos(A*x**2) - 4*(A**2)*(x**2)*np.sin(A*x**2)
        uyy = 2*A*np.sin(A*y**2) + 4*(A**2)*(y**2)*np.cos(A*y**2)

        #Set boundary data
        gamma = 0.5
        f = - (uxx + uyy)/np.pi
        unu = -(x*ux + y*uy)/np.sqrt(x**2 + y**2)
        g = gamma*u_true - (1-gamma)*unu

        #Compute sigma
        r = np.arange(1e5)/1e5
        sigma = np.pi*np.sum((r**3)*np.exp(-4*r**2))/1e5

        #Find boundary points
        k = int(2*np.pi*n*eps**2)
        S,nu = gl.boundary_points(X,k,ReturnNormals=True)
        ind = np.arange(n)
        ind_bdy = ind[S < 3*eps/2]
        num_bdy = len(ind)

        #Weight matrix
        W = gl.eps_weight_matrix(X,eps)

        #Robin matrix
        R = gl.robin_bc_matrix(X,nu,eps,gamma)

        #Graph Laplacian matrix
        L = 2*gl.graph_laplacian(W)/(sigma*n*eps**4)

        #Solve Robin problem
        u = gl.gmres_bc_solve(L,f,R,g,ind_bdy)

        #Compute error and print to screen
        err = np.max(np.absolute(u-u_true))
        print('%d,%d,%f,%d,%f'%(T,n,eps,k,err),flush=True)


print('Trial,n,eps,k,err',flush=True)
Parallel(n_jobs=10)(delayed(one_trial)(T) for T in range(100))



==> Code/BoundaryTest/bd_test_MATLAB/bd_Test.m <==
function [boundary_points,boundary_index,distances] = bd_Test(point_cloud,normal_vectors,eps,r,type,test_index)
%%Given a point cloud and estimated normal vectors, computes the points
%%within e distance of the boundary with high probability. Outputs boundary
%%points, indices of the boundary points, and their estimated distance to
%%the boundary

%INPUT:
%point_cloud
%test_index - indices of points to be tested for the boundary
%normal_vectors - estimated normal vectors. Normal vectors can be computed using the function estimated_normal
%eps - thickness of the boundary we seek to identify
%r - neighborhood radius (as in the paper)
%type: type of the test. type=1 is the 1st order test, and type=2 is the 2nd order test.


%OUTPUT:
%boundary_points - boundary points of point_cloud
%boundary_index - indices of boundary points, as a subset of point_cloud
%distances - estimated distances of points tested, according to test_index
    

    all_idx=(1:length(point_cloud)).';
    
    %set default values for type and test_index
    if nargin > 6
    error('bd_Test:TooManyInputs', ...
        'requires at most 2 optional inputs');
    elseif nargin<4
    error('bd_Test:NotEnoughInputArguments', ...
        'requires at least 4 inputs');
    end

    % Fill in unset optional values.
    switch nargin
        case 4
            type=2;
            test_index=all_idx;
        case 5
            test_index=all_idx;
    end
    %normalize the inward normal vectors
    normal_vectors=normr(normal_vectors);
    boundary_index=[];
    idx=rangesearch(point_cloud,point_cloud,r);
    distances=zeros(length(test_index),1);
    
    suff=1; threshold=3*eps/2;
                
    
    for j=1:length(test_index)
        i=test_index(j);
        ref_point=point_cloud(i,:);
        Test=1;

        
        n0=normal_vectors(i,:);
        

        %
        k_idx=(cell2mat(idx(i))).';
        %all_idx=(1:length(all_points)).';
        %ball_idx=all_idx_input(j_idx,:);
        %ball_points=data(ball_idx,:);
        %ball_normals=all_normals(ball_idx,:);
        
        normal_idx=all_idx(k_idx,:);
        
        ball_points=point_cloud(k_idx,:);
        ball_normals=normal_vectors(normal_idx,:);
        
        ptdiffmat=repmat(ref_point,length(k_idx),1)-ball_points;
        n0mat=repmat(n0,length(k_idx),1);
        
        avg_mat=0.5*(n0mat+ball_normals);

        term1=sum(ptdiffmat.*avg_mat,2);
    

        
       % estimator2=sum(ptdiffmat.*normr(avg_mat),2);
       % dist_est2=max(estimator2);
        
        diff_normals=0.5*(ball_normals-n0mat);
        norm_diff=vecnorm((ball_normals-n0mat).').';
       % square=1-norm_diff.*norm_diff;
       % square=[square.';zeros(1,length(square))].';
       % scale=max(square.').';
        
       % quad=[(1-0.1*norm_diff.^10).';zeros(1,length(square))].';
       % scale_quad=max(quad.').';
       % estimator_quad=sum(ptdiffmat.*(n0mat+diff_normals.*scale_quad),2);
       % dist_est_quad=max(estimator_quad);
        
        
       % estimator_new=sum(ptdiffmat.*(n0mat+diff_normals.*scale),2);
       % dist_est_new=max(estimator_new);
        
        sharp1=sum(n0mat.*ball_normals,2);
        scale_sharp=sharp1>0;
        estimator_sharp=sum(ptdiffmat.*(n0mat+diff_normals.*scale_sharp),2);
        dist_est_sharp=max(estimator_sharp);
        
        
        
        switch type
            case 1
                estimator_firstorder=sum(ptdiffmat.*n0mat,2);
                dist_est_firstorder=max(estimator_firstorder);
                distances(j)=dist_est_firstorder;
                dist_est=dist_est_firstorder;
            case 2
                distances(j)=dist_est_sharp;
                dist_est=dist_est_sharp;
        end
       % estimator_firstorder=sum(ptdiffmat.*n0mat,2);
       % dist_est_firstorder=max(estimator_firstorder);
        
        
        %dist_true=pdist2(ref_point,[1,1,1])-0.5; %invsphere
        
        %Test for boundary point
        if(size(ball_points,1)<5)%tells if the number of points is insufficient
            Test=0;
            suff=0;            
        else
            if(dist_est_sharp>threshold)
            %if(dist_est_firstorder>threshold)
                Test=0;
            end
        end
        
        
        
        %Extract indices of boundary points
        if (Test==1)
            boundary_index=[boundary_index,i];
        end
        %disp(boundary_index);
        %disp([j,length(test_index)]);
   
    end
    
    if(isempty(boundary_index)==1)
        fprintf("Could not identify boundary points")
        boundary_points=point_cloud(boundary_index,:);
    else
        boundary_points=point_cloud(boundary_index,:);
    end
    
    if(suff==0)
        fprintf("Some points have not enough neighbors\n");
    end
end

==> Code/BoundaryTest/bd_test_MATLAB/bd_Test_manif.m <==
function [boundary_points,boundary_index,distances] = bd_Test_manif(point_cloud,normal_vectors,eps,r,test_index)
%%Given a point cloud and estimated normal vectors, computes the points
%%within e distance of the boundary with high probability. Outputs boundary
%%points, indices of the boundary points, and their estimated distance to
%%the boundary. Uses the 2nd order test as described in the paper.

%INPUT:
%point_cloud
%test_index - indices of points to be tested for the boundary
%normal_vectors - estimated normal vectors, normalized to unit length. Normal vectors can be computed using the function estimated_normal
%eps - thickness of the boundary we seek to identify
%r - neighborhood radius (as in the paper)
% type: type of the test. type=1 is the 1st order test, and type=2 is the 2nd order test.


%OUTPUT:
%boundary_points - boundary points of point_cloud
%boundary_index - indices of boundary points, as a subset of point_cloud
%distances - estimated distances of points tested, according to test_index
    
    point_cloud_idx=(1:length(point_cloud)).';
    %set default values for type and test_index
    if nargin > 5
    error('bd_Test:TooManyInputs', ...
        'requires at most 1 optional inputs');
    elseif nargin<4
    error('bd_Test:NotEnoughInputArguments', ...
        'requires at least 4 inputs');
    end

    % Fill in unset optional values.
    switch nargin
        case 4
            test_index=point_cloud_idx;
        case 5
            test_index=point_cloud_idx;
    end
    
    suff=1;
    threshold=(3/2)*eps;
    
    normal_vectors=normr(normal_vectors);
    boundary_index=[];
    idx=rangesearch(point_cloud,point_cloud,r);
    distances=zeros(length(point_cloud),1);
    for j=1:length(test_index)
        i=test_index(j);
        ref_point=point_cloud(i,:);
        Test=1;
        
        k=find(point_cloud_idx==i);
        
        n0=normal_vectors(i,:);        

        %
        k_idx=(cell2mat(idx(k))).';
        
        normal_idx=point_cloud_idx(k_idx,:);
        
        bpoint_cloud=point_cloud(k_idx,:);
        ball_normals=normal_vectors(normal_idx,:);
        
        bcent=mean(bpoint_cloud,1); %%barycenter
        cov_mat=cov(bpoint_cloud-bcent); %%covariance matrix - ref_point or barycenter?
        [V,D]=eig(cov_mat); %%eigenvectors of covariance matrix
        eigval=diag(D)./sum(diag(D));
       
        dim=length(eigval);

        
        %find eigenvalues larger than 1/10 of the largest one
        meig_idx=find(eigval>0.1*eigval(dim));
                
        A=V(:,meig_idx); %%matrix of basis, columns vectors
        P=(A/(A.'*A))*(A.'); %projection onto the PCA subspace
        %pdet=det(P);
        %P=P/(det(P)^(1/(m^2)));
        %pdet=det(P);
                
        ball_normals=normr((P*ball_normals.').'); %%projected normals of other points
        n0=normr((P*n0.').'); %%projected normal at x0
        ptdiffmat=repmat(ref_point,length(k_idx),1)-bpoint_cloud;
        ptdiffmat=(P*ptdiffmat.').';
        n0mat=repmat(n0,length(k_idx),1);
        
      
        diff_normals=0.5*(ball_normals-n0mat);
        
        sharp1=sum(n0mat.*ball_normals,2);
        scale_sharp=sharp1>0;
        estimator_sharp=sum(ptdiffmat.*(n0mat+(diff_normals.*scale_sharp)),2);
        dist_est_sharp=max(estimator_sharp);
        
        distances(j)=dist_est_sharp;

        if(size(bpoint_cloud,1)<5)%insufficient number of points
           Test=0;
           suff=0;
        else        
                %Test for boundary point
            
            if(dist_est_sharp>threshold)
            %if(dist_est_firstorder>threshold)
                Test=0;
            end
        end
        
        
        %Extract indices of boundary points
        if (Test==1)
            boundary_index=[boundary_index,i];
        end

        %disp([j,length(test_index)]);
   
    end
    
    if(isempty(boundary_index)==1)
        fprintf("Could not identify boundary points")
        boundary_points=point_cloud(boundary_index,:);
    else
        boundary_points=point_cloud(boundary_index,:);
    end
    
    if(suff==0)
        fprintf("Some points have not enough neighbors\n");
    end
end

==> Code/BoundaryTest/bd_test_MATLAB/distballann_norm.m <==
function [BP1,BP2,dtb, dtb2] = distballann_norm(n,r,L, eps, domain,dim)
% Runs experiments boundary tests for ball or annulus, and outputs a figure of true
% distance-estimated distance scatter plot. 

% Suggested examples: 
%distballann_norm(2000,0.18,2,0.03, 1, 2)
%distballann_norm(3000,0.18,2,0.03, 1, 3)
%distballann_norm(6000,0.18,2,0.03, 2, 2)
%distballann_norm(8000,0.18,2,0.03, 2, 3)

% INPUTS
% n - number of points
% r - radius of the neighborhood considered (as in the paper)
% eps - the width of the boundary layer we want to detect. 
% domain - 1 for disc B(0,1);
%          2 for annulus A(0,1,1.7)
% dim - dimension of the domain
% Remark: In dimension 3, to have the same density on the annulus A(0,1,1.7) one needs 
% 3.913 times more points than on the unit ball.
%
% OUTPUTS
% BP1 = boundary points identified using the 1st order method
% BP2 = boundary points identified using the 2nd order method
% dtb - distance to boundary using the 1st order method
% dtb2 - distance to boundary using the 2nd order method with sharp cutoff
 
% nvec - estimated unit inwards normal using the 1st order method
% nveca - estimated unit inwards normal using the alpha-normalization and
% smoothing

% Figure produced:
%plot of true distance (black) versus dtb (blue hollow dots) and dtb2 (red hollow dots) 
        
        
R=1/2; %reach is 0.5
N=1000; %only consider N points for plotting

switch domain
    case 1  % ball
    
        %sample points in a disc of radius R with density of slope L
        X=rand_ball(L,R,n,3,dim)-R;
        
        nvec=estimated_normal(X,r); nvec=normr(nvec);
        nveca=estimated_normal(X,r); nveca=normr(nveca);
        %test_idx=(1:length(X)).';
        [BP1,~,dtb]=bd_Test(X,nvec,eps,r,1);    
        [BP2,~,dtb2]=bd_Test(X,nveca,eps,r);

        truedist=R-vecnorm(X,2,2); 
        
       
    case 2  % annulus 
       % To have the same density on the annulus A(0,1,1.6) one needs 
       % 3.913 times more points than on the unit ball.
        
        %sample points in an annulus with density of slope L
        %For the scatter plot we only consider the inner boundary, 
        %so that the effect of negative curvature can be observed.
        [X,~]=rand_ann(L,R,n,3,dim);
        X=X-2*R;
        
        
        nvec=estimated_normal(X,r); nvec=normr(nvec);
        nveca=estimated_normal(X,r); nveca=normr(nveca);
        [BP1,~,dtb]=bd_Test(X,nvec,eps,r,1);
        [BP2,~,dtb2]=bd_Test(X,nveca,eps,r);
        
        truedist=vecnorm(X,2,2)-R; 
       
end

auX=vecnorm(X,2,2);
I=find(auX<R*1.6 & truedist < 3.5*eps);
if (length(I)>N)
    I=I(1:N);
end    
%
truedisti = truedist(I);
Xi=X(I,:);
dtbi=dtb(I);
dtb2i=dtb2(I);        

figure('Renderer', 'painters', 'Position', [10 10 1000 800])
hold on;


p1=scatter(truedisti,dtbi,30,[0 0.4470 0.7410]);
ax=gca;
ax.XAxis.FontSize = 20;
ax.YAxis.FontSize = 20;

p3=scatter(truedisti,dtb2i,30,[0.6350 0.0780 0.1840]);
temp=zeros(length(dtbi),1);

q.ShowArrowHead = 'off';
scatter(truedisti,truedisti,30,'MarkerEdgeColor',[0.2,0.2,0.2]); %true dist plot
xlim([0,0.1]);
ylim([0,0.1801]);
line([0,eps],[1.5*eps,1.5*eps],'Color','k','LineWidth',2);
line([eps,eps],[1.5*eps,5*eps],'Color','k','LineWidth',2);
line([2*eps,2*eps],[0,1.5*eps],'Color','k','LineWidth',2);
line([2*eps,3.3*eps],[1.5*eps,1.5*eps],'Color','k','LineWidth',2);
legend([p1,p3],'1st','2nd','Location','nw','FontSize',30);
axis tight

if size(X,2)==2
    figure('Renderer', 'painters', 'Position', [10 10 1000 800])
    plot(X(:,1),X(:,2),'.','Color','k','MarkerSize',4);
    hold on
    plot(BP2(:,1),BP2(:,2),'o','Color','r','MarkerSize',8);
    a = get(gca,'XTickLabel');  
    set(gca,'XTickLabel',a,'fontsize',14);
    set(gca,'XTickLabelMode','auto');
    axis equal
    axis tight
    hold off
    %legend('t<eps ','eps<t<2eps','n2nd','Location','nw','FontSize',14);
end

end

 




==> Code/BoundaryTest/bd_test_MATLAB/estimated_normal.m <==
function nvec = estimated_normal(point_cloud,r)
    %%Compute estimated normal vector using graph laplacian, with weights
    %%normalizing by the degree. The code assumes the smallest array
    %%dimension of point cloud is the dimension of the Euclidean space in which the
    %%points lie.
    
    %Input: point_cloud, r (neighborhood radius)
    
    %Output: nvec (estimated normal vectors)
    
    dim=min(size(point_cloud));
    nvec=zeros(length(point_cloud),dim);
    idx=rangesearch(point_cloud,point_cloud,r);


    idx_small=rangesearch(point_cloud,point_cloud,r/2);
    deg_vec = cellfun(@length, idx_small);
    
    for j=1:length(point_cloud)
        ref_point=point_cloud(j,:);
        
        
        ball_idx=(cell2mat(idx(j))).';
        ball_points=point_cloud(ball_idx,:);
                 
        deg_vec_j=deg_vec(ball_idx);
        weights=1./(deg_vec_j); %%simple normalization by degree
               
        %calculate the estimated normal

        diff_mat=ball_points-repmat(ref_point,length(ball_points(:,1)),1);
        est_normal=sum(weights.*diff_mat,1);
        
        %disp([j,length(point_cloud)]);
        nvec(j,:)=est_normal;
        
    end

end

==> Code/BoundaryTest/bd_test_MATLAB/manifold_experiment.m <==
n=2000;
eps=0.05;
r=0.21;
noise=0;
d=3;

R=1/2;
L=0;


X=rand_ball(L,R,n,3,2);


plane2=2*X(:,[1,2])-2*R;

plane=0.5-rand(n,2);
circle=plane(plane(:,1)+plane(:,2).^2<=1,:);
z=sqrt(1-circle(:,1).^2-circle(:,2).^2);
%z=cos(3*circle(:,1)).*(sin(2*circle(:,2)));
hemisphere=[circle(:,1).';circle(:,2).';z.'].';

c=2;
%plane2=c*rand(n,2)-0.5*c;
R=sqrt(plane2(:,1).^2+plane2(:,2).^2);
%z2=1/4*sin(8*R)./(8*R);
z2=1/4*sin(3*plane2(:,1));
%z2=1/4*cos(5*plane2(:,1)).*(sin(2*plane2(:,2)));
%z2=1/4*sin(3*plane2(:,1).^0);
graph=[plane2(:,1).';plane2(:,2).';z2.'].';
graph_idx=(1:length(graph)).';

Z=normrnd(0,noise,n,3);
graph_noise=graph+Z; 

graph=graph_noise;


hem_idx=(1:length(hemisphere)).';

nveca=estimated_normal(graph,r); 
[BP,BI]=bd_Test_manif(graph,nveca,eps,r);


figure('Renderer', 'painters', 'Position', [10 10 1000 800])

hold on


p1=plot3(graph(:,1),graph(:,2),graph(:,3),'.','Color','b','MarkerSize',5);
p2=plot3(BP(:,1),BP(:,2),BP(:,3),'o','Color','r','MarkerSize',10);
%p3=plot3(BP_Wu1(:,1),BP_Wu1(:,2),BP_Wu1(:,3),'.','Color','g','MarkerSize',15);

axis equal
a = get(gca,'XTickLabel');  
set(gca,'XTickLabel',a,'fontsize',14)
set(gca,'XTickLabelMode','auto')
hold off
axis equal
%set(gca,'Visible','off')
%legend([p2,p3],'2nd','WuWu','FontSize',14,'Location','northwest');


==> Code/BoundaryTest/bd_test_MATLAB/rand_ann.m <==
function [Y,Y_test_idx] = rand_ann(L,reach,n,type,d)
%%Outputs a point cloud iid samples in an annulus and the indices of points
%%that are within some distance of the outer boundary.

%%Input: L (maximal gradient), reach (reach of the domain), n (number of
%%points), type (type of density: 1 for linear density; 2 for triangular wave; 3 for sinusoidal), and d (dimension). 

%%Output: 
%%Y: points in the annulus of inner and outer radii 1*reach, 2*reach
%%e.g. - inner and outer radii are .5, 1.0 when reach=.5
%%Y_test_idx: points in the annulus of inner and outer radii 1*reach, 1.6*reach
%%Y_test_idx are the index of points to be tested so only the inner
%%boundary is considered. This allows us to separately observe the effect
%%of negative curvature.
%%example: [Y,test_idx]=rand_ann(1,1/2,8000,3,3)



R1=reach; %%Inner radius
R2=1.6*R1; %%Outer radius for tested points should be 1.6 R1
R=2*R1; %%Outer radius for all points should be 2 R1
length=2*R; %%diameter of the annulus

k=50; %Generate k*n points per loop, as rejection sampling keeps only a fraction of them.
count=0;
Y=[];
%V=4/3*pi*(R2^3-R1^3);
V=pi^(d/2)/(gamma(d/2+1))*(R2^d-R1^d);
L=L*V; %%adjust L according to the volume of the d-ball
switch type
    case 1  % linear density - L should not exceed 1 for proper results
        rho = @(v) L*(v(:,1)-length/2)+1; %%this is an odd function with respect to R=length/2=0.5
        rhomax=1/2*L+1;
    case 2  % sawtooth density
        rho = @(v) 1+1/2*sawtooth(2*L*(v(:,1)-length/2),1/2); %%this is an odd function with respect to R=length/2=0.5
        rhomax=1/2*L+1;
    case 3 %sine
        rho = @(v) 1/2*sin(2*L*(v(:,1)-length/2))+1; %%this is an odd function with respect to R=length/2=0.5
        rhomax=1/2*L+1;
end

while(count<n) %repeat until we have sampled sufficiently many points
    
    %Generate a random point cloud in a cube
    X = 2*R*rand(k*n,d);
    
    X=X(sum((X-R).^2,2)<(R)^2*ones(k*n,1),:);
    X=X(sum((X-R).^2,2)>R1^2*ones(size(X,1),1),:);
    num=size(X,1);
    p = rand(num,1)*rhomax;
    X=X(p < rho(X),:);
    Y=[Y;X];
    Y_test=Y(sum((Y-R).^2,2)<R2^2*ones(size(Y,1),1),:);
    count=size(Y_test,1);
end
num_all=1;
%%Find the number of points to keep, so that there are n test points (can
%%be simplified using find function)
for i=1:size(Y,1) 
    idx=i;
    Z=Y(1:idx,:);
    num_testpoint=size(Z(sum((Z-R).^2,2)<R2^2*ones(size(Z,1),1)),1);
    if(num_testpoint>=n)
    	num_all=idx;
        break;
    end
end
    Y=Y(1:num_all,:);
    Y_test_idx=find(sum((Y-R).^2,2)<R2^2*ones(size(Y,1),1));
    %disp(num_all);
end

==> Code/BoundaryTest/bd_test_MATLAB/rand_ball.m <==
function [Y] = rand_ball(L,reach,n,type,d)
%%Outputs a point cloud iid samples in a ball

%%Input: L (maximal gradient), reach (reach of the domain), n (number of
%%points), type (type of density: 1 for linear density; 2 for triangular wave; 3 for sinusoidal), and d (dimension). 

%%Output: 
%%Y: points in the ball of radius=reach
%%Y_test_idx: points in the annulus of inner and outer radii 1*reach, 1.6*reach
%%Y_test_idx are the index of points to be tested so only the inner
%%boundary is considered. This allows us to separately observe the effect
%%of negative curvature.
%%example: [Y,test_idx]=rand_ball(1,1/2,5000,3,3)
R=reach;
length=2*R;
V=pi^(d/2)/(gamma(d/2+1))*R^d;%V=4/3*pi*(R)^3;
L=L*V; %%adjust L to the volume of the ball
switch type
    case 1  % linear density - L should not exceed 1/2 for proper results
        rho = @(v) L*(v(:,1)-length/2)+1; %%this is odd function with respect to R=length/2=0.5
        rhomax=1/2*L+1; %%%Is this ell or one? CHECK
    case 2  % sawtooth density 
        rho = @(v) 1+1/2*sawtooth(2*L*(v(:,1)-length/2),1/2);
        rhomax=1/2*L+1;
    case 3 %sine
        rho = @(v) 1/2*sin(2*L*(v(:,1)-length/2))+1; %%this is odd function with respect to R=length/2=0.5
        rhomax=1/2*L+1;
end

k=10;
count=0;
Y=[];
while(count<n)
    rho = @(v) 1/2*sin(2*L*(v(:,1)-length/2))+1;
    rhomax=1/2*1+1;
    %Generate a random point cloud in a cube
    X = rand(k*n,d);
    radius_sq=(length/2)^2*ones(k*n,1);
    X_cent=X-R;
    X=X(sum(X_cent.^2,2)<radius_sq,:);
    num=size(X,1);
    p = rand(num,1)*rhomax;
    X=X(p < rho(X),:);
    Y=[Y;X];
    count=size(Y,1);
end
    Y=Y(1:n,:);
end

==> Code/alpha_shapes_test.py <==
import os
import sys
import pandas as pd
import numpy as np
from descartes import PolygonPatch
import matplotlib.pyplot as plt
sys.path.insert(0, os.path.dirname(os.getcwd()))
import alphashape
import boundary as bdy
import time


#X = [(0., 0.), (0., 1.), (1., 1.), (1., 0.),
#          (0.5, 0.25), (0.5, 0.75), (0.25, 0.5), (0.75, 0.5)]


for N in range(3,5):
    for d in range(9,10):
        n = int(10**N)

        X = bdy.rand_ball(n,d)

        start_time = time.time()
        alpha_shape = alphashape.alphashape(X, 0.1)
        print("n=%d,d=%d, time=%s seconds" % (n,d,time.time() - start_time))

#fig, ax = plt.subplots()
#ax.scatter(X[:,0],X[:,1],s=1)
#ax.add_patch(PolygonPatch(alpha_shape, alpha=0.2))
#plt.show()



==> Code/boundary.py <==
import numpy as np
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys
from scipy.signal import sawtooth

def rand_annulus_density(n,d,L,R1,R2,density):
    """Draws n iid random poitns from an annulus with inner radius r

    Args:
        n: Number of points
        L: Maximal gradient
        R: Inner radius of annuls (outer is 1.6*R)
        density: 'linear', 'sawtooth', 'sin', rho(x)=1/V(1+1/2 sin(2*L*V*x))
    
    Returns:
        Numpy array of points  
    """

    length=2*R1
    V=4/3*np.pi*(R2**3 - R1**3)
    L=L*V #adjust L to the volume of the ball
    rhomax=1/2*1+1;
    if density == 'linear':
        rho = lambda v : L*(v[:,0]-length/2)+1
    elif density == 'sawtooth':
        rho = lambda v : 1+1/2*sawtooth(2*L*(v[:,0]-length/2),width=1/2)
    elif density == 'sin':
        rho = lambda v : 1/2*np.sin(2*L*(v[:,0]-length/2))+1 #this is odd function with respect to R=length/2=0.5
    else:
        sys.exit('Invalid choice for density')
        
    k=5
    count=0
    Y = np.zeros((1,d))
    while Y.shape[0] <= n:
        #Generate random uniform points in annulus
        X = rand_annulus(k*n,d,R1,R2)
        p = np.random.rand(k*n)*rhomax
        I = p < rho(X)
        Y = np.vstack((Y,X[I,:]))
    
    return Y[1:(n+1)]


def rand_ball_density(n,d,L,R,density):
    """Draws n iid random poitns from ball with radius R

    Args:
        n: Number of points
        L: Maximal gradient
        R: Radius of ball
        density: 'linear', 'sawtooth', 'sin', rho(x)=1/V(1+1/2 sin(2*L*V*x))
    
    Returns:
        Numpy array of points  
    """

    length=2*R
    V=4/3*np.pi*R**3
    L=L*V #adjust L to the volume of the ball
    rhomax=1/2*1+1;
    if density == 'linear':
        rho = lambda v : L*(v[:,0]-length/2)+1
    elif density == 'sawtooth':
        rho = lambda v : 1+1/2*sawtooth(2*L*(v[:,0]-length/2),width=1/2)
    elif density == 'sin':
        rho = lambda v : 1/2*np.sin(2*L*(v[:,0]-length/2))+1 #this is odd function with respect to R=length/2=0.5
    else:
        sys.exit('Invalid choice for density')
        
    k=5
    count=0
    Y = np.zeros((1,d))
    while Y.shape[0] <= n:
        #Generate random uniform points in ball
        X = R*rand_ball(k*n,d)
        p = np.random.rand(k*n)*rhomax
        I = p < rho(X)
        Y = np.vstack((Y,X[I,:]))
    
    return Y[1:(n+1)]

def boundary_accuracy(true_bdy_pts,true_int_pts,pred_bdy_pts):
    """Computes false positive rate (FPR) and false negative rate (FNR) for boundary estimation

    Args:
        true_bdy_pts: Boolean array indicating true boundary points
        true_int_pts: Boolean array indicating true interior points
        pred_bdy_pts: Boolean array indicating predicted boundary points

    Returns:
        FPR,FNR: False positive rate and false negative rate
    """

    num_true_boundary = np.sum(true_bdy_pts)
    num_false_positives = np.sum(pred_bdy_pts*true_int_pts)
    num_false_negatives = np.sum((1-pred_bdy_pts)*true_bdy_pts)

    FPR = 100*num_false_positives/num_true_boundary
    FNR = 100*num_false_negatives/num_true_boundary

    return FPR,FNR

def graph_laplacian(W,norm="none",alpha=1):
    """Computes graph Laplacian from weight matrix W

    Args:
        W: Weight matrix
        norm: Normalization

    Return:
        Graph Laplacian matrix as scipy sparse CSR matrix
    """

    n = W.shape[0]
    deg = W*np.ones(n)
    D = sparse.spdiags(deg,0,n,n)

    if norm=="none":
        L = D - W
    elif norm=="randomwalk1":
        Dinv = sparse.spdiags(1/deg,0,n,n)
        L = Dinv*(D-W)
    elif norm=="randomwalk2":
        Dinv = sparse.spdiags(1/deg,0,n,n)
        L = (D-W)*Dinv
    elif norm=="normalized":
        Dinv2 = sparse.spdiags(1/np.sqrt(deg),0,n,n)
        L = Dinv2*(D-W)*Dinv2
    elif norm=="alpha":
        Dalpha = sparse.spdiags(1/(deg**alpha),0,n,n)
        W = Dalpha*W*Dalpha
        deg = W*np.ones(n)
        D = sparse.spdiags(deg,0,n,n)
        Dinv = sparse.spdiags(1/deg,0,n,n)
        L = Dinv*(D-W)
    else:
        print("Invalid option for graph Laplacian normalization. Returning unnormalized Laplacian.")
        L = D - W

    return L.tocsr()

def rand_annulus(n,d,r1,r2):
    """Uniform random points in the annulus B(0,r2) - B(0,r1)

    Args:
        n: Number of points
        d: Dimension
        r1: inner radius
        r2: outer radius

    Return:
        nxd array of random samples
    """

    X = np.zeros((1,d))
    while X.shape[0] <= n:
        Y = r2*rand_ball(n,d)
        I = np.sum(Y*Y,axis=1) > r1**2
        X = np.vstack((X,Y[I,:]))

    return X[1:(n+1)]

def rand_ball(n,d):
    """Uniform random points in the unit ball in R^d

    Args:
        n: Number of points
        d: Dimension

    Return:
        nxd array of random samples
    """

    X = np.zeros((1,d))
    while X.shape[0] <= n:
        Y = 2*np.random.rand(n,d) - 1
        I = np.sum(Y*Y,axis=1) < 1
        X = np.vstack((X,Y[I,:]))

    return X[1:(n+1)]

#Exact knnsearch
def knnsearch(X,k):

    #KDtree to find nearest neighbors
    n = X.shape[0]
    Xtree = spatial.cKDTree(X)
    D, J = Xtree.query(X,k=k)
    I = np.ones((n,k),dtype=int)*J[:,0][:,None]

    return I,J,D

#Construct epsilon-graph sparse distance matrix
def eps_weight_matrix(X,eps,f=lambda x : np.exp(-x)):

    n = X.shape[0]  #Number of points

    #Rangesearch to find nearest neighbors
    Xtree = spatial.cKDTree(X)
    M = Xtree.query_pairs(eps)
    M = np.array(list(M))

    #Differences between points and neighbors
    V = X[M[:,0],:] - X[M[:,1],:]
    D = np.sum(V*V,axis=1)

    #Weights
    D = f(4*D/(eps*eps))

    #Symmetrize weights and add diagonal entries
    D = np.concatenate((D,D,f(0)*np.ones(n,)))
    M1 = np.concatenate((M[:,0],M[:,1],np.arange(0,n)))
    M2 = np.concatenate((M[:,1],M[:,0],np.arange(0,n)))

    #Construct sparse matrix and convert to Compressed Sparse Row (CSR) format
    W = sparse.coo_matrix((D, (M1,M2)),shape=(n,n))

    return W.tocsr()

def boundary_statistic(X,r,ReturnNormals=False,SecondOrder=False,normalization='none'):
    """Computes boundary detection statistic

    Args:
        X: nxd point cloud of points in dimension d
        r: radius for test
        ReturnNormals: Whether to return normal vectors as well
        SecondOrder: Use second order test

    Returns:
        Length n numpy array of test statistic. If ReturnNormals=True, then normal vectors are return as a second argument.
    """

    #Estimation of normal vectors
    W = eps_weight_matrix(X,r,f=lambda x : np.ones_like(x))
    deg = W*np.ones(W.shape[0])
    if np.min(deg)==1:
        print('\nWarning: Some points have no neighbors!!!\n')
    nu = -graph_laplacian(W,norm=normalization)*X
    norms = np.sqrt(np.sum(nu*nu,axis=1))
    nu = nu/norms[:,np.newaxis]

    #Boundary test
    k = int(np.max(W*np.ones(W.shape[0]))) #Number of neighbors to use in knnsearch
    I,J,D = knnsearch(X,k); J=J[:,1:]; D=D[:,1:] #knnsearch and remove self (I not needed)
    V = X[:,np.newaxis,:] - X[J] #(x^0-x^i), nxkxd array

    if SecondOrder:
        nn_mask = np.sum(nu[:,np.newaxis,:]*nu[J],axis=2) > 0
        nu2 = nu[:,np.newaxis,:] + nn_mask[:,:,np.newaxis]*(nu[J] - nu[:,np.newaxis,:])/2
        xd = np.sum(V*nu2,axis=2) #xd coordinate (nxk)
    else: #First order boundary test
        xd = np.sum(V*nu[:,np.newaxis,:],axis=2) #xd coordinate (nxk)

    #Return test statistic, masking out to B(x,r), and normals if ReturnNormals=True
    T = np.max(xd*(D<=r),axis=1)
    if ReturnNormals:
        return T,nu
    else:
        return T


#Compute boundary points
#k = number of neighbors to use
def boundary_points_new(X,k,I=None,J=None,D=None,ReturnNormals=False):

    if (I is None) or (J is None) or (D is None):
        n = X.shape[0]
        d = X.shape[1]
        if d <= 5:
            I,J,D = knnsearch(X,k)
        else:
            I,J,D = knnsearch_annoy(X,k)
    
    #Restrict I,J,D to k neighbors
    k = np.minimum(I.shape[1],k)
    n = X.shape[0]
    I = I[:,:k]
    J = J[:,:k]
    D = D[:,:k]

    W = weight_matrix(I,J,D,k,f=lambda x : np.ones_like(x),symmetrize=False)
    L = graph_laplacian(W)
    
    #Estimates of normal vectors
    nu = -L*X
    nu = np.transpose(nu)
    norms = np.sqrt(np.sum(nu*nu,axis=0))
    nu = nu/norms
    nu = np.transpose(nu)

    print(nu.shape)

    #Boundary test
    NN = X[J]
    NN = np.swapaxes(NN[:,1:,:],0,1) #This is kxnxd
    V = NN - X #This is x^i-x^0 kxnxd array
    NN_nu = nu[J]
    W = (np.swapaxes(NN_nu[:,1:,:],0,1) + nu)/2
    xd = np.sum(V*W,axis=2) #dist to boundary
    Y = np.max(-xd,axis=0)
    
    if ReturnNormals:
        return Y,nu
    else:
        return Y


==> Code/boundary_real.py <==
#Boundary point detection: Real data
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys

dataset = 'MNIST'
metric = 'L2'
k = 10

X = gl.load_dataset(dataset,metric=metric)
labels = gl.load_labels(dataset)
X_raw = gl.load_dataset(dataset,metric='raw')

#Plotting
numw = 16
numh = 10

f_bdy, axarr_bdy = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_rand, axarr_rand = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_center, axarr_center = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_bdy.suptitle('Boundary images')
f_rand.suptitle('Random images')
f_center.suptitle('Median images')

for label in range(10):
    print("Digit %d..."%label)
    #Subset labels
    X_sub = X[labels==label,:]
    X_raw_sub = X_raw[labels==label,:]
    num = X_sub.shape[0]

    #KNN search
    I,J,D = gl.knnsearch_annoy(X_sub,k)

    #Detect boundary points
    S = gl.boundary_points(X_sub,k,I=I,J=J,D=D)
    ind_boundary = np.argsort(S)
    ind_rand = np.random.choice(X_sub.shape[0],numw)

    #Solve PDE on graph for ranking
    num_bdy = int(0.1*num)
    W = gl.weight_matrix(I,J,D,k)
    L = gl.graph_laplacian(W)
    #u = gl.constrained_solve(L,ind_boundary[:num_bdy],np.zeros((num_bdy,)),f=np.ones((num,)));
    u,vals = gl.dirichlet_eigenvectors(L,ind_boundary[:num_bdy],1)
    ind_center = np.argsort(-np.absolute(u))

    #Visualization
    for j in range(numw):
        img = X_raw_sub[ind_boundary[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_bdy[label,j].imshow(img,cmap='gray')
        axarr_bdy[label,j].axis('off')
        axarr_bdy[label,j].set_aspect('equal')

        img = X_raw_sub[ind_rand[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_rand[label,j].imshow(img,cmap='gray')
        axarr_rand[label,j].axis('off')
        axarr_rand[label,j].set_aspect('equal')

        img = X_raw_sub[ind_center[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_center[label,j].imshow(img,cmap='gray')
        axarr_center[label,j].axis('off')
        axarr_center[label,j].set_aspect('equal')

plt.show()




==> Code/boundary_real_test.py <==
#Boundary point detection: Real data
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys

dataset = 'MNIST'
metric = 'L2'
k = 10

X = gl.load_dataset(dataset,metric=metric)
labels = gl.load_labels(dataset)
X_raw = gl.load_dataset(dataset,metric='raw')

n = X.shape[0]
I,J,D = gl.knnsearch_annoy(X,k)
W = gl.weight_matrix(I,J,D,k)
WD = gl.dist_matrix(I,J,D,k)
WD = gl.sparse_max(WD,WD.transpose())
ind_full = np.arange(n)
L = gl.graph_laplacian(W)

#Plotting
numw = 16
numh = 10

f_bdy, axarr_bdy = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_rand, axarr_rand = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_eigen_median, axarr_eigen = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
f_eikonal_median, axarr_eikonal = plt.subplots(numh,numw,gridspec_kw={'wspace':0.1,'hspace':0.1})
#f_bdy.suptitle('Boundary images')
#f_rand.suptitle('Random images')
#f_eigen_median.suptitle('Eigen Median images')
#f_eikonal_median.suptitle('Eikonal Median images')

for label in range(10):
    print("Digit %d..."%label)
    #Subset labels
    X_sub = X[labels==label,:]
    num = X_sub.shape[0]
    ind_sub = ind_full[labels==label]

    #KNN search
    I,J,D = gl.knnsearch_annoy(X_sub,10*k)

    #Detect boundary points
    S = gl.boundary_points(X_sub,10*k,I=I,J=J,D=D)
    ind_boundary = ind_sub[np.argsort(S)]
    ind_rand = ind_sub[np.random.choice(X_sub.shape[0],numw)]

    num_bdy = int(0.1*num)
    pde_bdy = np.hstack((ind_boundary[:num_bdy],ind_full[labels!=label]))

    #Solve PDE on graph for ranking
    #u = gl.constrained_solve(L,ind_boundary[:num_bdy],np.zeros((num_bdy,)),f=np.ones((num,)));
    u,vals = gl.dirichlet_eigenvectors(L,pde_bdy,1)
    v = gl.cDijkstra(WD,pde_bdy,np.zeros((len(pde_bdy),)))
    ind_eigen = np.argsort(-np.absolute(u))
    ind_eikonal = np.argsort(-v)

    #Visualization
    for j in range(numw):
        img = X_raw[ind_boundary[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_bdy[label,j].imshow(img,cmap='gray')
        axarr_bdy[label,j].axis('off')
        axarr_bdy[label,j].set_aspect('equal')

        img = X_raw[ind_rand[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_rand[label,j].imshow(img,cmap='gray')
        axarr_rand[label,j].axis('off')
        axarr_rand[label,j].set_aspect('equal')

        img = X_raw[ind_eigen[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_eigen[label,j].imshow(img,cmap='gray')
        axarr_eigen[label,j].axis('off')
        axarr_eigen[label,j].set_aspect('equal')

        img = X_raw[ind_eikonal[j],:]
        m = int(np.sqrt(img.shape[0]))
        img = np.reshape(img,(m,m))
        if dataset == 'MNIST':
            img = np.transpose(img)
        axarr_eikonal[label,j].imshow(img,cmap='gray')
        axarr_eikonal[label,j].axis('off')
        axarr_eikonal[label,j].set_aspect('equal')


f_bdy.savefig(dataset+'_boundary_test.png')
f_rand.savefig(dataset+'_random_test.png')
f_eigen_median.savefig(dataset+'_eigen_median_test.png')
f_eikonal_median.savefig(dataset+'_eikonal_median_test.png')
plt.show()




==> Code/boundary_sphere.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys

#parameters
n = 30000
R1 = 0.5 #Radius of inner sphere
eps = 0.05 #Boundary layer to find
r = 3*eps #Radius for test
outer_dist = 3*eps
R2 = R1 + 3*eps + r #Outer radius of annulus
rho = 1/(4/3*np.pi*((R2)**3 - R1**3)) #density
k = int((4/3)*np.pi*rho*n*r**3) #Equivalent k-nn for test

#Data
X = gl.rand_annulus(n,3,R1,R2)

#Trueboundary
normX = np.linalg.norm(X,axis=1)
dist_bdy = normX - R1

#Find Boundary
#Deps = gl.boundary_points(X,k,R=R1/3)
#Deps = gl.boundary_points(X,k)
Deps = gl.boundary_points_new(X,k)
Deps[dist_bdy > outer_dist] = 3*eps

#False positives/negatives
fp = np.sum((dist_bdy > 2*eps) & (Deps <= 3*eps/2))
fn = np.sum((dist_bdy <= eps) & (Deps > 3*eps/2))

#True positives/negatives
tp = np.sum((dist_bdy <= 2*eps) & (Deps <= 3*eps/2))
tn = np.sum((dist_bdy > 2*eps) & (dist_bdy < 3*eps) & (Deps > 3*eps/2))

#Number of estimated boundary points
num_est_bdy = np.sum(Deps <= 3*eps/2)

#Number of true boundary/interior points
num_bdy = np.sum(dist_bdy <= eps)

#Print info
print("Boundary estimation")
print("Annulus with inner radius= %f"%R1)
print("n = %d points"%n)
print("eps = %f"%eps)
print("r = %f"%r)
print("k = %d"%k)

#Print number of boundary points
print("Number boundary points = %d"%num_bdy)
print("Number of estimated points = %d"%num_est_bdy)

#Print out FNR, FPR, TPR, TNR
print("FNR = %f"%(fn/num_bdy))
print("FPR = %f"%(fp/num_bdy))
print("TPR = %f"%(tp/num_bdy))
print("TNR = %f"%(tn/num_bdy))



==> Code/boundary_ssl.py <==
#Demonstration of semi-supervised learning
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys

dataset = 'MNIST'
metric = 'vae'
k = 10

#Load dataset
X = gl.load_dataset(dataset,metric=metric)
labels = gl.load_labels(dataset)

n = X.shape[0]
all_ind = np.arange(n,dtype=int)
ssl_ind = np.zeros((10,),dtype=int)

for label in range(10):
    print("Digit %d..."%label)

    #Subset labels
    X_sub = X[labels==label,:]
    ind_sub = all_ind[labels==label]
    num = X_sub.shape[0]

    #KNN search
    I,J,D = gl.knnsearch_annoy(X_sub,k)

    #Detect boundary points
    S = gl.boundary_points(X_sub,k,I=I,J=J,D=D)
    ind_boundary = np.argsort(S)

    #Solve PDE on graph for ranking
    num_bdy = int(0.1*num)
    W = gl.weight_matrix(I,J,D,k)
    L = gl.graph_laplacian(W)
    u = gl.constrained_solve(L,ind_boundary[:num_bdy],np.zeros((num_bdy,)),f=np.ones((num,)));
    #u,vals = gl.dirichlet_eigenvectors(L,ind_boundary[:num_bdy],1)
    ind_center = np.argsort(-np.absolute(u))

    ssl_ind[label] = ind_sub[ind_center[int(num/2)]]
    #ssl_ind[label] = ind_sub[ind_center[0]]
    #ssl_ind[label] = ind_sub[0]

#Weight matrix
I,J,D = gl.load_kNN_data(dataset,metric=metric)
W = gl.weight_matrix(I,J,D,k)

print('Running Laplace learning')
u = gl.graph_ssl(W,ssl_ind,labels[ssl_ind],method='laplace')
accuracy = gl.accuracy(u,labels,len(ssl_ind))
print("%.2f" % accuracy)

print('Running Poisson learning')
u = gl.graph_ssl(W,ssl_ind,labels[ssl_ind],method='poisson')
accuracy = gl.accuracy(u,labels,len(ssl_ind))
print("%.2f" % accuracy)




==> Code/boundary_synthetic.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys

#data
n = 10000
X = gl.rand(n,2)

#Find boundary points
k = 100
I,J,D = gl.knnsearch(X,k)
S = gl.boundary_points(X,k,I=I,J=J,D=D)
num_bdy = int(0.1*n)
ind = np.argsort(S)
ind_bdy = ind[:num_bdy]

#Data depth
W = gl.weight_matrix(I,J,D,k)
L = gl.graph_laplacian(W)
u = gl.constrained_solve(L,ind_bdy,np.zeros((num_bdy,)),f=np.ones((n,))); #Solves Lu=1
#u,vals = gl.dirichlet_eigenvectors(L,ind_bdy,1) #Principal Dicihlet eigenvector
u = np.absolute(u)

#Visualize
plt.scatter(X[:,0],X[:,1], c=u,s=5)
plt.scatter(X[ind_bdy,0],X[ind_bdy,1], c='red',s=5)
plt.show()



==> Code/boundary_test.py <==
#Boundary point detection: synthetic
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys
import boundary as bdy

n = 18000
eps = 0.03
d = 3
R = 0.5
R1 = 0.5
R2 = 0.8
L = 2
density = 'sin'
#density = 'sawtooth'
#density = 'linear'
#domain = 'ball'
domain = 'annulus'
if domain == 'ball':
    X = bdy.rand_ball_density(n,d,L,R,density)
    norms = np.linalg.norm(X,axis=1)
    dist_bdy = R - norms
    true_normals = -X/norms[:,np.newaxis]
    mask = np.zeros_like(dist_bdy,dtype='bool')
elif domain == 'annulus':
    X = bdy.rand_annulus_density(n,d,L,R1,R2,density)
    norms = np.linalg.norm(X,axis=1)
    dist_bdy = norms - R1
    true_normals = X/norms[:,np.newaxis]
    mask = dist_bdy > (R2-R1)/2

print('Number of points: %d'%n)
print('Dimension: %d'%d)
if domain == 'ball':
    print('Radius of ball R: %f'%R)
elif domain == 'annulus':
    print('Radii of annulus: (%f,%f)'%(R1,R2))
print('Boundary eps: %f'%eps)
print('Density: '+ density)
print('Lipschitz constant: %f'%L)
print('Domain: '+ domain)

print('\n\nUnnormalized graph Laplacian-----------------')
print('First order test:')
for r in [0.09,0.12,0.15,0.18,0.21]:
    T,nu = bdy.boundary_statistic(X,r,ReturnNormals=True)
    T[mask] = 2*eps
    FPR,FNR = bdy.boundary_accuracy(dist_bdy <= eps, dist_bdy > 2*eps, T <= 3*eps/2)
    print('r=%.2f: FNR = %f, FPR = %f'%(r,FNR,FPR))
print('Average normal errors: %f'%np.mean(np.linalg.norm(true_normals[dist_bdy <= 3*eps/2,:]-nu[dist_bdy <= 3*eps/2,:],axis=1)))

print('\nSecond order test:')
for r in [0.09,0.12,0.15,0.18,0.21]:
    T,nu = bdy.boundary_statistic(X,r,ReturnNormals=True,SecondOrder=True)
    T[mask] = 2*eps
    FPR,FNR = bdy.boundary_accuracy(dist_bdy <= eps, dist_bdy > 2*eps, T <= 3*eps/2)
    print('r=%.2f: FNR = %f, FPR = %f'%(r,FNR,FPR))

print('\n\nNormalized graph Laplacian------------------')
print('First order test:')
for r in [0.09,0.12,0.15,0.18,0.21]:
    T,nu = bdy.boundary_statistic(X,r,ReturnNormals=True,normalization='alpha')
    T[mask] = 2*eps
    FPR,FNR = bdy.boundary_accuracy(dist_bdy <= eps, dist_bdy > 2*eps, T <= 3*eps/2)
    print('r=%.2f: FNR = %f, FPR = %f'%(r,FNR,FPR))
print('Average normal errors: %f'%np.mean(np.linalg.norm(true_normals[dist_bdy <= 3*eps/2,:]-nu[dist_bdy <= 3*eps/2,:],axis=1)))

print('\nSecond order test:')
for r in [0.09,0.12,0.15,0.18,0.21]:
    T,nu = bdy.boundary_statistic(X,r,ReturnNormals=True,SecondOrder=True,normalization='alpha')
    T[mask] = 2*eps
    FPR,FNR = bdy.boundary_accuracy(dist_bdy <= eps, dist_bdy > 2*eps, T <= 3*eps/2)
    print('r=%.2f: FNR = %f, FPR = %f'%(r,FNR,FPR))


#Plot
#plt.figure()
#T,normals = bdy.boundary_statistic(X,r,ReturnNormals=True)
#bdy_pts = dist_bdy <= 3*eps/2 #T<=3*eps/2
#plt.scatter(X[:,0],X[:,1],c=bdy_pts)
#plt.quiver(X[bdy_pts,0],X[bdy_pts,1],normals[bdy_pts,0],normals[bdy_pts,1],units='xy')
#plt.title('Unnormalized')
#
#plt.figure()
#T,normals = bdy.boundary_statistic(X,r,ReturnNormals=True,normalization='alpha')
#bdy_pts = dist_bdy <= 3*eps/2 #T<=3*eps/2
#plt.scatter(X[:,0],X[:,1],c=bdy_pts)
#plt.quiver(X[bdy_pts,0],X[bdy_pts,1],normals[bdy_pts,0],normals[bdy_pts,1],units='xy')
#plt.title('Alpha')
#plt.show()




==> Code/dist_demo.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys, time
import scipy.special as special

#data
n = 100000
#eps = (1/4)*(np.log(n)/n)**(1/6)
eps = 0.05
print('eps=%f'%eps)
X = gl.rand_ball(n,2)

#Compute exact solution of PDE
x = X[:,0]
y = X[:,1]
Tri = gl.improved_mesh(X)

#Find boundary points
k = int(2*np.pi*n*eps**2)
S,nu = gl.boundary_points(X,k,ReturnNormals=True)
ind = np.arange(n)
ind_bdy = ind[S < 3*eps/2]
num_bdy = len(ind)

#Visualize
plt.scatter(X[:,0],X[:,1], c=S,s=0.05)
#plt.scatter(X[ind_bdy,0],X[ind_bdy,1], c='red',s=0.05)
plt.axis('equal')
plt.axis('off')
plt.savefig('disk_dist_S.png')

plt.figure()
plt.scatter(X[:,0],X[:,1], c='blue',s=0.05)
plt.scatter(X[ind_bdy,0],X[ind_bdy,1], c='red',s=0.05)
plt.axis('equal')
plt.axis('off')
plt.savefig('disk_dist_bdy.png')

Tri = gl.improved_mesh(X)
mlab.figure(bgcolor=(1,1,1),size=(800,800))
mlab.triangular_mesh(x,y,2*S,Tri)
mlab.savefig('dist_dist_graph.png')

plt.show()




==> Code/eigen_demo.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys, time
import scipy.special as special

#data
#n = 100000
#eps = (1/4)*(np.log(n)/n)**(1/6)
#print('eps=%f'%eps)
#X = gl.rand_ball(n,2)
#
##Compute exact solution of PDE
#x = X[:,0]
#y = X[:,1]
#Tri = gl.improved_mesh(X)
#
#eig = special.jn_zeros(0,1)
#u_true = special.jv(0,eig*np.sqrt(x**2+y**2))
#u_true = np.sqrt(n)*u_true/np.linalg.norm(u_true)
#
#
##Find boundary points
#k = int(2*np.pi*n*eps**2)
#S,nu = gl.boundary_points(X,k,ReturnNormals=True)
#ind = np.arange(n)
#ind_bdy = ind[S < 3*eps/2]
#num_bdy = len(ind)
#
##Weight matrix
#W = gl.eps_weight_matrix(X,eps)
#
##Graph Laplacian matrix
#L = gl.graph_laplacian(W)
#
##Compute eigenvector
#v,vals = gl.dirichlet_eigenvectors(L,ind_bdy,10)
#
#Tri = gl.improved_mesh(X)
for i in range(10):
    print(i)
    u = v[:,i]
    #u = np.sqrt(n)*u/np.linalg.norm(u)
    u = u/np.max(np.absolute(u))
    if np.min(u) < 0:
        u = -u

    #Compute err
    err = np.max(np.absolute(u-u_true))
    print('err=%f'%err)

    #Visualize
    #plt.scatter(X[:,0],X[:,1], c=u,s=0.05)
    #plt.scatter(X[ind_bdy,0],X[ind_bdy,1], c='red',s=0.05)
    #plt.axis('equal')
    #plt.axis('off')
    #plt.savefig('eigen%d_points_1e5.png'%i)

    mlab.figure(bgcolor=(1,1,1),size=(800,800))
    mlab.triangular_mesh(x,y,u,Tri)
    #mlab.triangular_mesh(x,y,u_true,Tri)
    mlab.savefig('eigen%d_graph_1e5.png'%i)

    #plt.show()




==> Code/eigen_sim.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys, time
from joblib import Parallel, delayed
import scipy.special as special

def one_trial(T):
    for i in range(10,18):
        #data
        n = 2**i
        eps = (1/4)*(np.log(n)/n)**(1/6)
        X = gl.rand_ball(n,2)

        #Compute exact solution of PDE
        x = X[:,0]
        y = X[:,1]
        Tri = gl.improved_mesh(X)

        eig = special.jn_zeros(0,1)
        u_true = special.jv(0,eig*np.sqrt(x**2+y**2))
        u_true = np.sqrt(n)*u_true/np.linalg.norm(u_true)


        #Find boundary points
        k = int(2*np.pi*n*eps**2)
        S,nu = gl.boundary_points(X,k,ReturnNormals=True)
        ind = np.arange(n)
        ind_bdy = ind[S < 3*eps/2]
        num_bdy = len(ind)

        #Weight matrix
        W = gl.eps_weight_matrix(X,eps)

        #Graph Laplacian matrix
        L = gl.graph_laplacian(W)

        #Compute eigenvector
        u,vals = gl.dirichlet_eigenvectors(L,ind_bdy,1)
        u = np.sqrt(n)*u/np.linalg.norm(u)
        if np.min(u) < 0:
            u = -u

        #Compute error
        err = np.max(np.absolute(u-u_true))
        print('err=%f'%err)

        #Compute error and print to screen
        err = np.max(np.absolute(u-u_true))
        print('%d,%d,%f,%d,%f'%(T,n,eps,k,err),flush=True)


print('Trial,n,eps,k,err',flush=True)
Parallel(n_jobs=10)(delayed(one_trial)(T) for T in range(100))



==> Code/eikonal_box.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import sys

#data
n = 10000
X = gl.rand(n,2)

#Find boundary points
k = 100
I,J,D = gl.knnsearch(X,k)
S = gl.boundary_points(X,k,I=I,J=J,D=D)
num_bdy = int(0.1*n)
ind = np.argsort(S)
ind_bdy = ind[:num_bdy]

#Data depth
k = 20
W = gl.dist_matrix(I,J,D,k)
u = gl.cDijkstra(W,ind_bdy,S[ind_bdy])

#Visualize
plt.scatter(X[:,0],X[:,1], c=u,s=2)
plt.scatter(X[ind_bdy,0],X[ind_bdy,1], c='red',s=2)
plt.axis('equal')
plt.axis('off')


#Y,Tri,v = gl.box_mesh(X,u=u)
Tri = gl.mesh(X)
mlab.figure(bgcolor=(1,1,1),size=(800,800))
mlab.triangular_mesh(X[:,0],X[:,1],u,Tri)

plt.show()




==> Code/eikonal_disk.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import sys

#data
n = 10000
X = gl.rand_ball(n,2)

#Find boundary points
k = 100
I,J,D = gl.knnsearch(X,k)
S = gl.boundary_points(X,k,I=I,J=J,D=D)
num_bdy = int(0.1*n)
ind = np.argsort(S)
ind_bdy = ind[:num_bdy]

#Data depth
k = 20
W = gl.dist_matrix(I,J,D,k)
u = gl.cDijkstra(W,ind_bdy,S[ind_bdy])

#Visualize
plt.scatter(X[:,0],X[:,1], c=u,s=2)
plt.scatter(X[ind_bdy,0],X[ind_bdy,1], c='red',s=2)
plt.axis('equal')
plt.axis('off')


#Y,Tri,v = gl.box_mesh(X,u=u)
Tri = gl.mesh(X)
mlab.figure(bgcolor=(1,1,1),size=(800,800))
mlab.triangular_mesh(X[:,0],X[:,1],u,Tri)

plt.show()




==> Code/eikonal_plots.py <==
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib

M = np.load('eikonal_box_sim.npz')
box = M['data']
M = np.load('eikonal_disk_sim.npz')
disk = M['data']

box_mean = []
disk_mean = []
for n in np.unique(box[:,0]):
    box_mean.append(list(np.mean(box[box[:,0]==n,:],axis=0)))
    disk_mean.append(list(np.mean(disk[disk[:,0]==n,:],axis=0)))

box_mean = np.array(box_mean)
disk_mean = np.array(disk_mean)

a = np.polyfit(np.log(box_mean[2:,2]),np.log(box_mean[2:,3]),1)
b = np.polyfit(np.log(disk_mean[2:,2]),np.log(disk_mean[2:,3]),1)
print(a[0])
print(b[0])


plt.figure()
#plt.rc('text',usetex=True)
#plt.rc('font',family='serif',size=16)
#plt.rcParams.update({'font.size': 16})

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.sans-serif": ["Helvetica"],
    "font.size": 14})
styles = ['^b-','or-','dg-','sk-','pm-','xc-','*y-']

eps_max = 1.1*max(np.max(box_mean[:,2]),np.max(disk_mean[:,2]))
eps_min = 0.9*min(np.min(box_mean[:,2]),np.min(disk_mean[:,2]))

plt.loglog(box_mean[:,2],box_mean[:,3],styles[0],label='Box')
plt.loglog(disk_mean[:,2],disk_mean[:,3],styles[1],label='Ball')
plt.loglog(box_mean[:,2],box_mean[:,2],label=r'$\varepsilon$')
plt.xlabel(r'$\varepsilon$',fontsize=18)
plt.xlim(eps_max,eps_min)
##plt.xticks([5,10,15,20])
plt.ylabel('$L^\infty$ error',fontsize=18)
plt.legend(loc='upper right',fontsize=18)
plt.tight_layout()
ax = plt.gca()
ax.grid(which='major', axis='both', linestyle='--')
plt.savefig('eikonal_plot.pdf')



==> Code/eikonal_sim.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import sys


data = []
for i in range(100):
    for e in range(10,18):
        n = 2**e
        print("n=%d"%n)
        k = int(n**(1/2))
        print("k=%d"%k)
        eps = (k/np.pi/n)**(1/2)
        print("eps=%f"%eps)

        #data
        X = gl.rand(n,2)
        x_true = np.minimum(X[:,0],1-X[:,0])
        y_true = np.minimum(X[:,1],1-X[:,1])
        u_true = np.minimum(x_true,y_true)

        #Find boundary points
        I,J,D = gl.knnsearch(X,k)
        S = gl.boundary_points(X,k,I=I,J=J,D=D)
        num_bdy = np.sum(S <= eps/2)
        ind = np.argsort(S)
        ind_bdy = ind[:num_bdy]

        #Data depth
        W = gl.dist_matrix(I,J,D,k)
        u = gl.cDijkstra(W,ind_bdy,S[ind_bdy])
        
        #Erorr computation
        err = np.max(np.absolute(u-u_true))
        print("err=%f"%err)

        data.append([n,k,eps,err])

    print(data)
    np.savez_compressed('eikonal_box_sim.npz',data=data)




==> Code/eikonal_sim_box.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import sys


data = []
for i in range(100):
    for e in range(10,18):
        n = 2**e
        print("n=%d"%n)
        k = 10*int(n**(1/5))
        print("k=%d"%k)
        eps = (k/np.pi/n)**(1/2)
        print("eps=%f"%eps)

        #data
        X = gl.rand(n,2)
        x_true = np.minimum(X[:,0],1-X[:,0])
        y_true = np.minimum(X[:,1],1-X[:,1])
        u_true = np.minimum(x_true,y_true)

        #Find boundary points
        I,J,D = gl.knnsearch(X,k)
        S = gl.boundary_points(X,k,I=I,J=J,D=D)
        num_bdy = np.sum(S <= eps/4)
        ind = np.argsort(S)
        ind_bdy = ind[:num_bdy]

        #Data depth
        W = gl.dist_matrix(I,J,D,k)
        u = gl.cDijkstra(W,ind_bdy,S[ind_bdy])
        
        #Erorr computation
        err = np.max(np.absolute(u-u_true))
        print("err=%f"%err)

        data.append([n,k,eps,err])

    print(data)
    np.savez_compressed('eikonal_box_sim.npz',data=data)




==> Code/eikonal_sim_disk.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import sys


data = []
for i in range(100):
    for e in range(10,18):
        n = 2**e
        print("n=%d"%n)
        k = int(n**(1/2))
        print("k=%d"%k)
        eps = (k/n)**(1/2)
        print("eps=%f"%eps)

        #data
        X = gl.rand_ball(n,2)
        u_true = 1 - np.sqrt(X[:,0]*X[:,0] + X[:,1]*X[:,1])

        #Find boundary points
        I,J,D = gl.knnsearch(X,k)
        S = gl.boundary_points(X,k,I=I,J=J,D=D)
        num_bdy = np.sum(S <= eps/2)
        ind = np.argsort(S)
        ind_bdy = ind[:num_bdy]

        #Data depth
        W = gl.dist_matrix(I,J,D,k)
        u = gl.cDijkstra(W,ind_bdy,S[ind_bdy])
        
        #Erorr computation
        err = np.max(np.absolute(u-u_true))
        print("err=%f"%err)

        data.append([n,k,eps,err])

    print(data)
    np.savez_compressed('eikonal_disk_sim.npz',data=data)




==> Code/normal_plots.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd

def make_plot(df,title=''):

    n_all = df['n'].values
    r_all = df['r'].values
    eps_all = df['eps'].values
    trial_all = df['i'].values
    err1_all = df['err1'].values
    err2_all = df['err2'].values

    n = np.unique(n_all)
    r = np.unique(r_all)[::-1]
    eps = np.unique(eps_all)[::-1]
    trial = np.unique(trial_all)
    
    err1 = np.zeros((len(n),))
    err2 = np.zeros((len(n),))
    for i in trial:
        err1 += err1_all[trial_all==i]
        err2 += err2_all[trial_all==i]
    err1 /= len(trial)
    err2 /= len(trial)

    p1 = np.polynomial.polynomial.polyfit(np.log(r),np.log(err1),1)
    p2 = np.polynomial.polynomial.polyfit(np.log(r),np.log(err2),1)

    plt.figure()
    plt.loglog(r,err1,label='Unnormalized (slope=%.2f)'%p1[1]) 
    plt.loglog(r,err2,label='Normalized (slope=%.2f)'%p2[1]) 
    plt.title(title)
    plt.xlabel('Radius')
    plt.ylabel('Normal vector error')
    plt.gca().invert_xaxis()
    plt.legend()

#print("n,r,eps,i,err1,num1,err2,num2")

make_plot(pd.read_csv('normal_test.csv'),title='Uniform')
make_plot(pd.read_csv('normal_test_sin.csv'),title='Sine density (L=1)')
plt.show()




==> Code/normal_test.py <==
#Boundary point detection: synthetic
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import sys
import boundary as bdy
import multiprocessing
from joblib import Parallel, delayed


num_trials = 100
num_cores = 20
d = 3

print("n,r,eps,i,err1,num1,err2,num2")
for n in [1e4,2e4,4e4,8e4]:
    n = int(n)

    r = (np.log(n)/n)**(1/(d+2))
    eps = r**2

    def one_trial(i):
        #Draw new data
        #X = bdy.rand_ball(n,d)
        X = bdy.rand_ball_density(n,d,1,1,'sin')
        norms = np.linalg.norm(X,axis=1)
        dist_bdy = 1 - norms
        true_normals = -X/norms[:,np.newaxis]

        #Unnormalized
        T,nu = bdy.boundary_statistic(X,r,ReturnNormals=True)
        err1 = np.max(np.linalg.norm(true_normals[dist_bdy <= eps,:]-nu[dist_bdy <= eps,:],axis=1))
        num1 = int(np.sum(dist_bdy <= eps))

        #Normalized
        T,nu = bdy.boundary_statistic(X,r,ReturnNormals=True,normalization='alpha')
        err2 = np.max(np.linalg.norm(true_normals[dist_bdy <= eps,:]-nu[dist_bdy <= eps,:],axis=1))
        num2 = int(np.sum(dist_bdy <= eps))

        print('%d,%f,%f,%d,%f,%d,%f,%d'%(n,r,eps,i,err1,num1,err2,num2),flush=True)

    Parallel(n_jobs=num_cores)(delayed(one_trial)(i) for i in range(num_trials))



==> Code/remove_whitespace.sh <==
#!/bin/bash

for f in *.png
do
	convert $f -trim $f
done


==> Code/robin_demo.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys, time

#data
n = 100000
eps = (1/4)*(np.log(n)/n)**(1/6)
X = gl.rand_ball(n,2)

#Compute exact solution of PDE
x = X[:,0]
y = X[:,1]
A = 2
u_true = np.sin(A*x**2) - np.cos(A*y**2)
ux = 2*A*x*np.cos(A*x**2)
uy = 2*A*y*np.sin(A*y**2)
uxx = 2*A*np.cos(A*x**2) - 4*(A**2)*(x**2)*np.sin(A*x**2)
uyy = 2*A*np.sin(A*y**2) + 4*(A**2)*(y**2)*np.cos(A*y**2)

#Set boundary data
gamma = 0.5
f = - (uxx + uyy)/np.pi
#unu = np.zeros_like(u_true)
#unu[(y>=x)&(y<=1-x)] = ux[(y>=x)&(y<=1-x)]
#unu[(y>=x)&(y>=1-x)] = -uy[(y>=x)&(y>=1-x)]
#unu[(y<=x)&(y<=1-x)] = uy[(y<=x)&(y<=1-x)]
#unu[(y<=x)&(y>=1-x)] = -ux[(y<=x)&(y>=1-x)]
unu = -(x*ux + y*uy)/np.sqrt(x**2 + y**2)
g = gamma*u_true - (1-gamma)*unu


#Compute sigma
r = np.arange(1e5)/1e5
sigma = np.pi*np.sum((r**3)*np.exp(-4*r**2))/1e5
print('sigma=%f'%sigma)

#Find boundary points
k = int(2*np.pi*n*eps**2)
print('k=%d'%k)
S,nu = gl.boundary_points(X,k,ReturnNormals=True)
ind = np.arange(n)
ind_bdy = ind[S < 3*eps/2]
num_bdy = len(ind)

#Weight matrix
print("eps=%f"%eps)
W = gl.eps_weight_matrix(X,eps)
print("k=%d"%int(W.count_nonzero()/n))

#Data
#f = np.sin(6*X[:,0]) + np.cos(6*X[:,1])
#g = 100*np.sin(6*X[:,0])#np.ones((n,))

#Robin matrix
R = gl.robin_bc_matrix(X,nu,eps,gamma)

#Graph Laplacian matrix
L = 2*gl.graph_laplacian(W)/(sigma*n*eps**4)

#Solve Robin problem
u = gl.gmres_bc_solve(L,f,R,g,ind_bdy)

print('err=%f'%np.max(np.absolute(u-u_true)))

#Visualize
plt.scatter(X[:,0],X[:,1], c=u,s=0.1)
V = X + eps*nu
#plt.scatter(V[ind_bdy,0],V[ind_bdy,1], c='black',s=2)
plt.scatter(X[ind_bdy,0],X[ind_bdy,1], c='red',s=0.1)
plt.axis('equal')
plt.axis('off')
plt.savefig('robin_points_1e5.png')


#v = u - np.min(u)
#v = v/np.max(v)
#X,Tri,v = gl.box_mesh(X,u=v)
#Tri = gl.mesh(X)
Tri = gl.improved_mesh(X)
mlab.figure(bgcolor=(1,1,1),size=(800,800))
mlab.triangular_mesh(X[:,0],X[:,1],u,Tri)
#mlab.triangular_mesh(X[:,0],X[:,1],u_true,Tri)
mlab.savefig('robin_graph_1e5.png')

plt.show()




==> Code/robin_sim.py <==
#Boundary point detection: synthetic
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import mayavi.mlab as mlab
import scipy.spatial as spatial
import scipy.sparse as sparse
import sys, time
from joblib import Parallel, delayed

def one_trial(T):
    for i in range(10,18):
        #data
        n = 2**i
        eps = (1/4)*(np.log(n)/n)**(1/6)
        X = gl.rand_ball(n,2)

        #Compute exact solution of PDE
        x = X[:,0]
        y = X[:,1]
        A = 2
        u_true = np.sin(A*x**2) - np.cos(A*y**2)
        ux = 2*A*x*np.cos(A*x**2)
        uy = 2*A*y*np.sin(A*y**2)
        uxx = 2*A*np.cos(A*x**2) - 4*(A**2)*(x**2)*np.sin(A*x**2)
        uyy = 2*A*np.sin(A*y**2) + 4*(A**2)*(y**2)*np.cos(A*y**2)

        #Set boundary data
        gamma = 0.5
        f = - (uxx + uyy)/np.pi
        unu = -(x*ux + y*uy)/np.sqrt(x**2 + y**2)
        g = gamma*u_true - (1-gamma)*unu

        #Compute sigma
        r = np.arange(1e5)/1e5
        sigma = np.pi*np.sum((r**3)*np.exp(-4*r**2))/1e5

        #Find boundary points
        k = int(2*np.pi*n*eps**2)
        S,nu = gl.boundary_points(X,k,ReturnNormals=True)
        ind = np.arange(n)
        ind_bdy = ind[S < 3*eps/2]
        num_bdy = len(ind)

        #Weight matrix
        W = gl.eps_weight_matrix(X,eps)

        #Robin matrix
        R = gl.robin_bc_matrix(X,nu,eps,gamma)

        #Graph Laplacian matrix
        L = 2*gl.graph_laplacian(W)/(sigma*n*eps**4)

        #Solve Robin problem
        u = gl.gmres_bc_solve(L,f,R,g,ind_bdy)

        #Compute error and print to screen
        err = np.max(np.absolute(u-u_true))
        print('%d,%d,%f,%d,%f'%(T,n,eps,k,err),flush=True)


print('Trial,n,eps,k,err',flush=True)
Parallel(n_jobs=10)(delayed(one_trial)(T) for T in range(100))



==> Code/secondorder_plots.py <==
import numpy as np
import graphlearning as gl
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd

robin = pd.read_csv('robin_sim.csv')
eigen = pd.read_csv('eigen_sim.csv')

robin = robin.values
eigen = eigen.values

robin_mean = []
eigen_mean = []
for n in np.unique(robin[:,1]):
    robin_mean.append(list(np.mean(robin[robin[:,1]==n,:],axis=0)))
    eigen_mean.append(list(np.mean(eigen[eigen[:,1]==n,:],axis=0)))

#print('Trial,n,eps,k,err',flush=True)
robin_mean = np.array(robin_mean)
eigen_mean = np.array(eigen_mean)

a = np.polyfit(np.log(robin_mean[5:,2]),np.log(robin_mean[5:,4]),1)
b = np.polyfit(np.log(eigen_mean[5:,2]),np.log(eigen_mean[5:,4]),1)
print(a[0])
print(b[0])


plt.figure()
#plt.rc('text',usetex=True)
#plt.rc('font',family='serif',size=16)
#plt.rcParams.update({'font.size': 16})

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.sans-serif": ["Helvetica"],
    "font.size": 10})
styles = ['^b-','or-','dg-','sk-','pm-','xc-','*y-']

eps_max = 1.1*max(np.max(robin_mean[:,2]),np.max(eigen_mean[:,2]))
eps_min = 0.9*min(np.min(robin_mean[:,2]),np.min(eigen_mean[:,2]))

plt.loglog(robin_mean[:,2],robin_mean[:,4],styles[0],label='Robin Problem')
plt.loglog(eigen_mean[:,2],eigen_mean[:,4],styles[1],label='Eigenfunction')
plt.loglog(robin_mean[:,2],10*robin_mean[:,2],label=r'$\varepsilon$')
plt.xlabel(r'$\varepsilon$',fontsize=18)
plt.xlim(eps_max,eps_min)
plt.xticks([5e-2,6e-2,7e-2,8e-2,9e-2,1e-1])
plt.yticks([2.5e-1,5e-1,1],['$\\mathdefault{2.5\\times 10^{-1}}$','$\\mathdefault{5\\times 10^{-1}}$','$\\mathdefault{10^{0}}$'])
plt.ylabel('$L^\infty$ error',fontsize=18)
plt.legend(loc='upper right',fontsize=18)
plt.tight_layout()
ax = plt.gca()
ax.grid(which='major', axis='both', linestyle='--')
plt.savefig('secondorder_plot.pdf')



==> Code/test.py <==
import numpy as np
import matplotlib.pyplot as plt

x = [0,5,9,10,16]
y = [0,1,2,3,5]

x_ticks = np.arange(0, 16, 1)
plt.xticks(x_ticks)

y_ticks = np.arange(0, 5, 2)
plt.yticks(y_ticks)

plt.plot(x, y)


==> bd_Test.m <==
function [boundary_points,interior_points, est_normalVec,boundary_index,iso_count] = bd_Test(data,delta,epsilon,iso_count)

    N=length(data);
    boundary_index=[];
    est_normalVec=ones(N,3);
    iso_count=0;
    for i=1:N
        ref_point=data(i,:);
        Test=1;
        
        %%Choose the points within epsilon distance of the ref_point
        idx=rangesearch(ref_point,data,e);
        ball_points=data(~cellfun('isempty',idx),:);
        
        if(size(ball_points,1)==1)
            fprintf("Insufficient number of points");
            Test=0;
            iso_count=iso_count+1;
        else
       
            %calculate the estimated normal
            est_normal=minus(sum(ball_points),length(ball_points)*ref_point);



            %normalize estimated normal
            %disp(est_normal);
            est_normal=est_normal/norm(est_normal); 
            %disp(est_normal);

            %Fail test if the estimated normal is NAN
            if(sum(isnan(est_normal))~=0)
                Test=0;
            else
                %Test for boundary point
                for n=1:size(ball_points,1)
                   p=ball_points(n,:);
                   vec=minus(p,ref_point);
                   %disp(vec);
                   dot_pr=dot(est_normal,vec);
                   threshold=-(3/2)*d;
                   if (dot_pr< threshold)
                      Test=0;
                      break
                   end
                end

                %Extract indices of boundary points
                if (Test==1)
                    boundary_index=[boundary_index,i];
                end
                %disp(boundary_index);
                disp([i,N]);
                est_normalVec(i,:)=est_normal;
            end
        end
      
        if(isempty(boundary_index)==1)
          fprintf("Could not identify boundary points")
          boundary_points=data(boundary_index,:);
          interior_points=data(setdiff(1:N,boundary_index),:);
        else
          boundary_points=data(boundary_index,:);
          interior_points=data(setdiff(1:N,boundary_index),:);
        end
    end
